Simple Difference-in-Differences Estimation in Fixed-T Panels

The present paper proposes a new treatment effects estimator that is valid when the number of time periods is small, and the parallel trends condition holds conditional on covariates and unobserved heterogeneity in the form of interactive fixed effects. The estimator also allow the control variables to be affected by treatment and it enables estimation of the resulting indirect effect on the outcome variable. The asymptotic properties of the estimator are established and their accuracy in small samples is investigated using Monte Carlo simulations. The empirical usefulness of the estimator is illustrated using as an example the effect of increased trade competition on firm markups in China.

==> figures/convert_tex_to_pdf.R <==
library(here)
library(glue)
library(xfun)

delete_if_exists <- function(filename) {
  if (file.exists(filename)) file.remove(filename)
}

#' @param path Character. Either folder or filename
#' @param redo Logical. If FALSE, doesn't update if pdf date
#'   is newer than the tex date.
#'
#' @return nothing. Used for sideeffect of creating pdf
compile_tikz <- function(path, redo = FALSE) {
  # https://tex.stackexchange.com/questions/138677/why-does-standalone-not-detect-the-tikz-crop-correctly
  # right margin is added cause it usually looks cropped too tight to the right
  WRAPPER_START <- r'(
\documentclass[margin={0mm 0mm 10mm 0mm}]{standalone}
\usepackage{amsfonts}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{a4wide}
\usepackage{lscape}
\usepackage{mathpazo}
\usepackage{rotating}
\usepackage{subcaption}
\usepackage{float}
\usepackage{epstopdf}
\usepackage{rotating}
\usepackage{adjustbox}
\usepackage{setspace}
\usepackage[flushleft]{threeparttable}
\setlength\labelsep{0pt}
\usepackage{booktabs}
\usepackage{adjustbox}
\usepackage{dsfont}
\usepackage{bm}
\usepackage{tikz}
%\numberwithin{equation}{section}
\def\*#1{\mathbf{#1}}
\def\+#1{\boldsymbol{#1}}

% Fix \input with tables
% \input fails when \\ is at end of external .tex file
\makeatletter
\let\input\@@input
\makeatother

\begin{document}

)'

  WRAPPER_END <- r'(

\end{document}
  )'


  is_file <- grepl("\\.tex", path)

  if (is_file == TRUE) {
    tikz_files <- path
    dir <- dirname(path)
  } else {
    tikz_files <- list.files(
      path = here(path), pattern = "\\.tex",
      full.names = TRUE
    )
    dir <- path
  }

  delete_if_exists(here(dir, "temp.tex"))

  for (f in tikz_files) {
    pdf_name <- gsub(".tex", ".pdf", f)

    # Don't recompile new files
    if (file.exists(pdf_name)) {
      tikz_compile_time <- file.info(f)$mtime
      pdf_compile_time <- file.info(pdf_name)$mtime

      if (
        (pdf_compile_time > tikz_compile_time) & redo == FALSE
      ) {
        break
      }
    }

    standalone_str <- paste(
      WRAPPER_START,
      paste(xfun::read_utf8(f), collapse = "\n"),
      WRAPPER_END,
      collapse = "\n"
    )

    xfun::write_utf8(standalone_str, here(dir, "temp.tex"))
    # cat(standalone_str, file = here(dir, "temp.tex"))

    system(glue(r'(
      cd "{here('figures')}" &&
      latexmk temp.tex
    )'))

    file.rename(
      here(dir, "temp.pdf"),
      here(dir, basename(pdf_name))
    )

    cat(paste("\n\nCreated pdf:", pdf_name, "\n\n"))

    delete_if_exists(here(dir, "temp.aux"))
    delete_if_exists(here(dir, "temp.fdb_latexmk"))
    delete_if_exists(here(dir, "temp.flx"))
    delete_if_exists(here(dir, "temp.log"))
    delete_if_exists(here(dir, "temp.xdv"))
    delete_if_exists(here(dir, "temp.fls"))
    delete_if_exists(here(dir, "temp.tex"))
  }
}

# compile_tikz("figures", redo = TRUE)

